Linear Functions to the Extended Reals

This paper investigates functions from $\mathbb{R}^d$ to $\mathbb{R} \cup \{\pm \infty\}$ that satisfy axioms of linearity wherever allowed by extended-value arithmetic. They have a nontrivial structure defined inductively on $d$, and unlike finite linear functions, they require $\Omega(d^2)$ parameters to uniquely identify. In particular they can capture vertical tangent planes to epigraphs: a function (never $-\infty$) is convex if and only if it has an extended-valued subgradient at every point in its effective domain, if and only if it is the supremum of a family of "affine extended" functions. These results are applied to the well-known characterization of proper scoring rules, for the finite-dimensional case: it is carefully and rigorously extended here to a more constructive form. In particular it is investigated when proper scoring rules can be constructed from a given convex function.

==> figures/plots.py <==

import matplotlib.pyplot as plt
import numpy as np
import math

#plt.xticks(fontsize=20)
#plt.yticks(fontsize=20)

plt.rcParams['xtick.labelsize'] = 20 
plt.rcParams['ytick.labelsize'] = 20 

#ax.tick_params(axis='both', which='major', labelsize=20)
#ax.tick_params(axis='both', which='minor', labelsize=16)

NUM_PTS = 10000
x_bounds = [-0.05, 1.05]
y_bounds = [-1.1, 0.4]

full_marker_style =  dict(color='blue', marker='o', markersize=12, fillstyle="full")
empty_marker_style = dict(color='blue', marker='o', markersize=12, fillstyle="none")

vert_line_style = dict(color="black", linewidth=2, linestyle='--', dashes=(2, 1)) # length of 5, space of 1


def G_log(x):
  if x <= 0.0 or x >= 1.0:
    return 0.0
  return x*math.log2(x) + (1.0-x)*math.log2(1.0-x)

# affine function, supporting G_log at x0 in (0,1), evaluated at x
def aff_log(x, x0):
  deriv = math.log2(x0) - math.log2(1.0-x0)
  return G_log(x0) + deriv * (x - x0)


# shrink G to the range [a, b], then evaluate on y
def shrink_G_log(y, a, b):
  x = (y-a)/(b-a)
  return G_log(x)

def aff_shrink(y, y0, a, b):
  x = (y-a)/(b-a)
  x0 = (y0-a)/(b-a)
  return aff_log(x, x0)


VERT_EPS = 0.001

support_xs = np.linspace(*x_bounds, NUM_PTS)

def plot_orig():
  f = plt.figure()
  xs = np.linspace(0.0, 1.0, NUM_PTS)
  plt.plot(xs, [G_log(x) for x in xs], linewidth=3, color="blue")
  plt.plot([0.0], [0.0], **full_marker_style)
  plt.plot([1.0], [0.0], **full_marker_style)
  plt.axvline(x=0.0 - VERT_EPS, **vert_line_style)
  plt.axvline(x=1.0 + VERT_EPS, **vert_line_style)
  plt.xlim(x_bounds)
  plt.ylim(y_bounds)
  f.savefig("logscore.pdf", bbox_inches='tight')




def plot_shrink_notok():
  f = plt.figure()
  a = 0.25
  b = 0.75
  xs = np.linspace(a, b, NUM_PTS)
  plt.plot(xs, [shrink_G_log(x, a, b) for x in xs], linewidth=3, color="blue")
  plt.plot([a], [0.0], **full_marker_style)
  plt.plot([b], [0.0], **full_marker_style)
  plt.axvline(x=a - VERT_EPS, **vert_line_style)
  plt.axvline(x=b + VERT_EPS, **vert_line_style)
  plt.xlim(x_bounds)
  plt.ylim(y_bounds)
  f.savefig("shrink-notok.pdf", bbox_inches='tight')


OK_EPS = 0.002

def plot_shrink_ok():
  f = plt.figure()
  a = 0.25
  b = 0.75
  xs = np.linspace(a+OK_EPS, b-OK_EPS, NUM_PTS)
  plt.plot(xs, [shrink_G_log(x, a, b) for x in xs], linewidth=3, color="blue")
  plt.plot([a], [0.0], **empty_marker_style)
  plt.plot([b], [0.0], **empty_marker_style)
  plt.plot(support_xs, [aff_shrink(x, 0.7, a, b) for x in support_xs], **vert_line_style)
  plt.xlim(x_bounds)
  plt.ylim(y_bounds)
  f.savefig("shrink-ok.pdf", bbox_inches='tight')


def plot_shift():
  f = plt.figure()
  a = 0.0
  b = 0.5
  xs = np.linspace(a, b-OK_EPS, NUM_PTS)
  plt.plot(xs, [shrink_G_log(x, a, b) for x in xs], linewidth=3, color="blue")
  plt.plot([a], [0.0], **full_marker_style)
  plt.plot([b], [0.0], **empty_marker_style)
  plt.axvline(x=a - VERT_EPS, **vert_line_style)
  plt.plot(support_xs, [aff_shrink(x, 0.45, a, b) for x in support_xs], **vert_line_style)
  plt.xlim(x_bounds)
  plt.ylim(y_bounds)
  f.savefig("shift-ok.pdf", bbox_inches='tight')



plot_orig()
plot_shrink_notok()
plot_shrink_ok()
plot_shift()
plt.show()



